Improved estimations of stochastic chemical kinetics by finite state expansion

Stochastic reaction networks are a fundamental model to describe interactions between species where random fluctuations are relevant. The master equation provides the evolution of the probability distribution across the discrete state space consisting of vectors of population counts for each species. However, since its exact solution is often elusive, several analytical approximations have been proposed. The deterministic rate equation (DRE) gives a macroscopic approximation as a compact system of differential equations that estimate the average populations for each species, but it may be inaccurate in the case of nonlinear interaction dynamics. Here we propose finite state expansion (FSE), an analytical method mediating between the microscopic and the macroscopic interpretations of a stochastic reaction network by coupling the master equation dynamics of a chosen subset of the discrete state space with the mean population dynamics of the DRE. An algorithm translates a network into an expanded one where each discrete state is represented as a further distinct species. This translation exactly preserves the stochastic dynamics, but the DRE of the expanded network can be interpreted as a correction to the original one. The effectiveness of FSE is demonstrated in models that challenge state-of-the-art techniques due to intrinsic noise, multi-scale populations, and multi-stability.

==> matlab/exportfig/applytofig.m <==
function old = applytofig(h,varargin)
%APPLYTOFIG  Apply EXPORTFIG options to figure.
%   OLD = APPLYTOFIG(H) applies the default EXPORTFIG options to
%   the figure with handle H and returns the state-difference
%   structure in OLD.
%   OLD = APPLYTOFIG(H, OPTIONS) applies OPTIONS to H as described
%   in EXPORTFIG.
%   OLD = APPLYTOFIG(...,PARAM1,VAL1,PARAM2,VAL2,...) applies the
%   specified parameter-value pairs to H as described in EXPORTFIG.
%   
%   Use RESTOREFIG(H,OLD) to restore the figure to its state before
%   applyfig was called.
%
%   See also EXPORTFIG, PREVIEWFIG, RESTOREFIG.

%  Copyright 2000-2009 The MathWorks, Inc

temp = tempname;
old = exportfig(h,temp, varargin{:},'applystyle',1);


==> matlab/exportfig/exportfig.m <==
function varargout = exportfig(varargin)
%EXPORTFIG  Export a figure.
%   EXPORTFIG(H, FILENAME) writes the figure H to FILENAME.  H is
%   a figure handle and FILENAME is a string that specifies the
%   name of the output file.
%
%   EXPORTFIG(H, FILENAME, OPTIONS) writes the figure H to FILENAME
%   with options initially specified by the structure OPTIONS. The
%   field names of OPTIONS must be legal parameters listed below
%   and the field values must be legal values for the corresponding
%   parameter. Default options can be set in releases prior to R12
%   by storing the OPTIONS structure in the root object's appdata
%   with the command 
%      setappdata(0,'exportfigdefaults', OPTIONS) 
%   and for releases after R12 by setting the preference with the
%   command 
%      setpref('exportfig', 'defaults', OPTIONS) 
%
%   EXPORTFIG(...,PARAM1,VAL1,PARAM2,VAL2,...) specifies
%   parameters that control various characteristics of the output
%   file. Any parameter value can be the string 'auto' which means
%   the parameter uses the default factory behavior, overriding
%   any other default for the parameter.
%
%   Format Paramter:
%     'Format'  a string
%          specifies the output format. Defaults to 'eps'. For a
%          list of export formats type 'help print'.
%     'Preview' one of the strings 'none', 'tiff'
%          specifies a preview for EPS files. Defaults to 'none'.
%
%   Size Parameters:
%     'Width'   a positive scalar
%          specifies the width in the figure's PaperUnits
%     'Height'  a positive scalar
%          specifies the height in the figure's PaperUnits
%     'Bounds' one of the strings 'tight', 'loose'
%          specifies a tight or loose bounding box. Defaults to 'tight'.
%     'BoundsCode' one of the strings 'internal', 'mcode'
%          specifies whether to use the internal EPS code or
%          general m-code for computing bounding boxes. Defaults to
%          'internal'.
%     'Reference' an axes handle or a string
%          specifies that the width and height parameters
%          are relative to the given axes. If a string is
%          specified then it must evaluate to an axes handle.
%
%     Specifying only one dimension sets the other dimension
%     so that the exported aspect ratio is the same as the
%     figure's or reference axes' current aspect ratio. 
%     If neither dimension is specified the size defaults to 
%     the width and height from the figure's or reference
%     axes' size. Tight bounding boxes are only computed for
%     2-D views and in that case the computed bounds enclose all
%     text objects.
%           
%   Rendering Parameters:
%     'Color'     one of the strings 'bw', 'gray', 'cmyk'
%         'bw'    specifies that lines and text are exported in
%                 black and all other objects in grayscale
%         'gray'  specifies that all objects are exported in grayscale
%         'rgb'   specifies that all objects are exported in color
%                 using the RGB color space
%         'cmyk'  specifies that all objects are exported in color
%                 using the CMYK color space
%     'Renderer'  one of 'painters', 'zbuffer', 'opengl'
%         specifies the renderer to use
%     'Resolution'   a positive scalar
%         specifies the resolution in dots-per-inch.
%     'LockAxes'  one of 0 or 1
%         specifies that all axes limits and ticks should be fixed
%         while exporting.
%     
%     The default color setting is 'bw'.
%
%   Font Parameters:
%     'FontMode'     one of the strings 'scaled', 'fixed'
%     'FontSize'     a positive scalar
%          in 'scaled' mode multiplies with the font size of each
%          text object to obtain the exported font size
%          in 'fixed' mode specifies the font size of all text
%          objects in points
%     'DefaultFixedFontSize' a positive scalar
%          in 'fixed' mode specified the default font size in
%          points
%     'FontSizeMin' a positive scalar
%          specifies the minimum font size allowed after scaling
%     'FontSizeMax' a positive scalar
%          specifies the maximum font size allowed after scaling
%     'FontEncoding' one of the strings 'latin1', 'adobe'
%          specifies the character encoding of the font
%     'SeparateText' one of 0 or 1
%          specifies that the text objects are stored in separate
%          file as EPS with the base filename having '_t' appended.
%
%     If FontMode is 'scaled' but FontSize is not specified then a
%     scaling factor is computed from the ratio of the size of the
%     exported figure to the size of the actual figure.
%
%     The default 'FontMode' setting is 'scaled'.
%
%   Line Width Parameters:
%     'LineMode'     one of the strings 'scaled', 'fixed'
%     'LineWidth'    a positive scalar
%     'DefaultFixedLineWidth' a positive scalar
%     'LineWidthMin' a positive scalar
%          specifies the minimum line width allowed after scaling
%     'LineWidthMax' a positive scalar
%          specifies the maximum line width allowed after scaling
%     The semantics of 'Line' parameters are exactly the
%     same as the corresponding 'Font' parameters, except that
%     they apply to line widths instead of font sizes.
%
%   Style Map Parameter:
%     'LineStyleMap'    one of [], 'bw', or a function name or handle
%          specifies how to map line colors to styles. An empty
%          style map means styles are not changed. The style map
%          'bw' is a built-in mapping that maps lines with the same
%          color to the same style and otherwise cycles through the
%          available styles. A user-specified map is a function
%          that takes as input a cell array of line objects and
%          outputs a cell array of line style strings. The default
%          map is [].
%      
%   Examples:
%     exportfig(gcf,'fig1.eps','height',3);
%       Exports the current figure to the file named 'fig1.eps' with
%       a height of 3 inches (assuming the figure's PaperUnits is 
%       inches) and an aspect ratio the same as the figure's aspect
%       ratio on screen.
%
%     opts = struct('FontMode','fixed','FontSize',10,'height',3);
%     exportfig(gcf, 'fig2.eps', opts, 'height', 5);
%       Exports the current figure to 'fig2.eps' with all
%       text in 10 point fonts and with height 5 inches.
%
%   See also PREVIEWFIG, APPLYTOFIG, RESTOREFIG, PRINT.

%  Copyright 2000-2009 The MathWorks, Inc.

if (nargin < 2)
  error('Too few input arguments');
end

% exportfig(H, filename, [options,] ...)
H = varargin{1};
if ~LocalIsHG(H,'figure')
  error('First argument must be a handle to a figure.');
end
filename = varargin{2};
if ~ischar(filename)
  error('Second argument must be a string.');
end
paramPairs = {varargin{3:end}};
if nargin > 2
  if isstruct(paramPairs{1})
    pcell = LocalToCell(paramPairs{1});
    paramPairs = {pcell{:}, paramPairs{2:end}};
  end
end
verstr = version;
majorver = str2num(verstr(1));
defaults = [];
if majorver > 5
  if ispref('exportfig','defaults')
    defaults = getpref('exportfig','defaults');
  end
elseif exist('getappdata')
  defaults = getappdata(0,'exportfigdefaults');
end
if ~isempty(defaults)
  dcell = LocalToCell(defaults);
  paramPairs = {dcell{:}, paramPairs{:}};
end

% Do some validity checking on param-value pairs
if (rem(length(paramPairs),2) ~= 0)
  error(['Invalid input syntax. Optional parameters and values' ...
	 ' must be in pairs.']);
end

auto.format = 'eps';
auto.preview = 'none';
auto.width = -1;
auto.height = -1;
auto.color = 'bw';
auto.defaultfontsize=10;
auto.fontsize = -1;
auto.fontmode='scaled';
auto.fontmin = 8;
auto.fontmax = 60;
auto.defaultlinewidth = 1.0;
auto.linewidth = -1;
auto.linemode=[];
auto.linemin = 0.5;
auto.linemax = 100;
auto.fontencoding = 'latin1';
auto.renderer = [];
auto.resolution = [];
auto.stylemap = [];
auto.applystyle = 0;
auto.refobj = -1;
auto.bounds = 'tight';
auto.boundscode = 'internal';
explicitbounds = 0;
auto.lockaxes = 1;
auto.separatetext = 0;
opts = auto;

% Process param-value pairs
args = {};
for k = 1:2:length(paramPairs)
  param = lower(paramPairs{k});
  if ~ischar(param)
    error('Optional parameter names must be strings');
  end
  value = paramPairs{k+1};
  
  switch (param)
   case 'format'
    opts.format = LocalCheckAuto(lower(value),auto.format);
    if strcmp(opts.format,'preview')
      error(['Format ''preview'' no longer supported. Use PREVIEWFIG' ...
	     ' instead.']);
    end
   case 'preview'
    opts.preview = LocalCheckAuto(lower(value),auto.preview);
    if ~strcmp(opts.preview,{'none','tiff'})
      error('Preview must be ''none'' or ''tiff''.');
    end
   case 'width'
    opts.width = LocalToNum(value, auto.width);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.width)
	error('Width must be a numeric scalar > 0');
      end
    end
   case 'height'
    opts.height = LocalToNum(value, auto.height);
    if ~ischar(value) | ~strcmp(value,'auto')
      if(~LocalIsPositiveScalar(opts.height))
	error('Height must be a numeric scalar > 0');
      end
    end
   case 'color'
    opts.color = LocalCheckAuto(lower(value),auto.color);
    if ~strcmp(opts.color,{'bw','gray','rgb','cmyk'})
      error('Color must be ''bw'', ''gray'',''rgb'' or ''cmyk''.');
    end
   case 'fontmode'
    opts.fontmode = LocalCheckAuto(lower(value),auto.fontmode);
    if ~strcmp(opts.fontmode,{'scaled','fixed'})
      error('FontMode must be ''scaled'' or ''fixed''.');
    end
   case 'fontsize'
    opts.fontsize = LocalToNum(value,auto.fontsize);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.fontsize)
	error('FontSize must be a numeric scalar > 0');
      end
    end
   case 'defaultfixedfontsize'
    opts.defaultfontsize = LocalToNum(value,auto.defaultfontsize);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.defaultfontsize)
	error('DefaultFixedFontSize must be a numeric scalar > 0');
      end
    end
   case 'fontsizemin'
    opts.fontmin = LocalToNum(value,auto.fontmin);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.fontmin)
	error('FontSizeMin must be a numeric scalar > 0');
      end
    end
   case 'fontsizemax'
    opts.fontmax = LocalToNum(value,auto.fontmax);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.fontmax)
	error('FontSizeMax must be a numeric scalar > 0');
      end
    end
   case 'fontencoding'
    opts.fontencoding = LocalCheckAuto(lower(value),auto.fontencoding);
    if ~strcmp(opts.fontencoding,{'latin1','adobe'})
      error('FontEncoding must be ''latin1'' or ''adobe''.');
    end
   case 'linemode'
    opts.linemode = LocalCheckAuto(lower(value),auto.linemode);
    if ~strcmp(opts.linemode,{'scaled','fixed'})
      error('LineMode must be ''scaled'' or ''fixed''.');
    end
   case 'linewidth'
    opts.linewidth = LocalToNum(value,auto.linewidth);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.linewidth)
	error('LineWidth must be a numeric scalar > 0');
      end
    end
   case 'defaultfixedlinewidth'
    opts.defaultlinewidth = LocalToNum(value,auto.defaultlinewidth);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.defaultlinewidth)
	error(['DefaultFixedLineWidth must be a numeric scalar >' ...
	       ' 0']);
      end
    end
   case 'linewidthmin'
    opts.linemin = LocalToNum(value,auto.linemin);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.linemin)
	error('LineWidthMin must be a numeric scalar > 0');
      end
    end
   case 'linewidthmax'
    opts.linemax = LocalToNum(value,auto.linemax);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~LocalIsPositiveScalar(opts.linemax)
	error('LineWidthMax must be a numeric scalar > 0');
      end
    end
   case 'linestylemap'
    opts.stylemap = LocalCheckAuto(value,auto.stylemap);
   case 'renderer'
    opts.renderer = LocalCheckAuto(lower(value),auto.renderer);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~strcmp(opts.renderer,{'painters','zbuffer','opengl'})
	error(['Renderer must be ''painters'', ''zbuffer'' or' ...
	       ' ''opengl''.']);
      end
    end
   case 'resolution'
    opts.resolution = LocalToNum(value,auto.resolution);
    if ~ischar(value) | ~strcmp(value,'auto')
      if ~(isnumeric(value) & (prod(size(value)) == 1) & (value >= 0));
	error('Resolution must be a numeric scalar >= 0');
      end
    end
   case 'applystyle' % means to apply the options and not export
    opts.applystyle = 1;
   case 'reference'
    if ischar(value)
      if strcmp(value,'auto')
	opts.refobj = auto.refobj;
      else
	opts.refobj = eval(value);
      end
    else
      opts.refobj = value;
    end
    if ~LocalIsHG(opts.refobj,'axes')
      error('Reference object must evaluate to an axes handle.');
    end
   case 'bounds'
    opts.bounds = LocalCheckAuto(lower(value),auto.bounds);
    explicitbounds = 1;
    if ~strcmp(opts.bounds,{'tight','loose'})
      error('Bounds must be ''tight'' or ''loose''.');
    end
   case 'boundscode'
    opts.boundscode = LocalCheckAuto(lower(value),auto.boundscode);
    if ~strcmp(opts.boundscode,{'internal','mcode'})
      error('BoundsCode must be ''internal'' or ''mcode''.');
    end
   case 'lockaxes'
    opts.lockaxes = LocalToNum(value,auto.lockaxes);
   case 'separatetext'
    opts.separatetext = LocalToNum(value,auto.separatetext);
   otherwise
    error(['Unrecognized option ' param '.']);
  end
end

% make sure figure is up-to-date
drawnow;

allLines  = findall(H, 'type', 'line');
allText   = findall(H, 'type', 'text');
allAxes   = findall(H, 'type', 'axes');
allImages = findall(H, 'type', 'image');
allLights = findall(H, 'type', 'light');
allPatch  = findall(H, 'type', 'patch');
allSurf   = findall(H, 'type', 'surface');
allRect   = findall(H, 'type', 'rectangle');
allFont   = [allText; allAxes];
allColor  = [allLines; allText; allAxes; allLights];
allMarker = [allLines; allPatch; allSurf];
allEdge   = [allPatch; allSurf];
allCData  = [allImages; allSurf];

% need to explicitly get ticks for some invisible figures
get(allAxes,'yticklabel'); 

old.objs = {};
old.prop = {};
old.values = {};

% Process format
if strncmp(opts.format,'eps',3) & ~strcmp(opts.preview,'none')
  args = {args{:}, ['-' opts.preview]};
end

hadError = 0;
oldwarn = warning;
try

  % lock axes limits, ticks and labels if requested
  if opts.lockaxes
    old = LocalManualAxesMode(old, allAxes, 'TickMode');
    old = LocalManualAxesMode(old, allAxes, 'TickLabelMode');
    old = LocalManualAxesMode(old, allAxes, 'LimMode');
  end  

  % Process size parameters
  figurePaperUnits = get(H, 'PaperUnits');
  oldFigureUnits = get(H, 'Units');
  oldFigPos = get(H,'Position');
  set(H, 'Units', figurePaperUnits);
  figPos = get(H,'Position');
  refsize = figPos(3:4);
  if opts.refobj ~= -1
    oldUnits = get(opts.refobj, 'Units');
    set(opts.refobj, 'Units', figurePaperUnits);
    r = get(opts.refobj, 'Position');
    refsize = r(3:4);
    set(opts.refobj, 'Units', oldUnits);
  end
  aspectRatio = refsize(1)/refsize(2);
  if (opts.width == -1) & (opts.height == -1)
    opts.width = refsize(1);
    opts.height = refsize(2);
  elseif (opts.width == -1)
    opts.width = opts.height * aspectRatio;
  elseif (opts.height == -1)
    opts.height = opts.width / aspectRatio;
  end
  wscale = opts.width/refsize(1);
  hscale = opts.height/refsize(2);
  sizescale = min(wscale,hscale);
  old = LocalPushOldData(old,H,'PaperPositionMode', ...
			 get(H,'PaperPositionMode'));
  set(H, 'PaperPositionMode', 'auto');
  newPos = [figPos(1) figPos(2)+figPos(4)*(1-hscale) ...
	    wscale*figPos(3) hscale*figPos(4)];
  set(H, 'Position', newPos);
  set(H, 'Units', oldFigureUnits);

  old = LocalPushOldData(old,H,'Color', ...
			 get(H,'Color'));
  set(H,'Color','w');

  % process line-style map
  if ~isempty(opts.stylemap) & ~isempty(allLines)
    oldlstyle = LocalGetAsCell(allLines,'LineStyle');
    old = LocalPushOldData(old, allLines, {'LineStyle'}, ...
			   oldlstyle);
    newlstyle = oldlstyle;
    if ischar(opts.stylemap) & strcmpi(opts.stylemap,'bw')
      newlstyle = LocalMapColorToStyle(allLines);
    else
      try
	newlstyle = feval(opts.stylemap,allLines);
      catch
	warning(['Skipping stylemap. ' lasterr]);
      end
    end
    set(allLines,{'LineStyle'},newlstyle);
  end

  % Process rendering parameters
  switch (opts.color)
   case {'bw', 'gray'}
    if ~strcmp(opts.color,'bw') & strncmp(opts.format,'eps',3)
      opts.format = [opts.format 'c'];
    end
    args = {args{:}, ['-d' opts.format]};
    
    %compute and set gray colormap
    oldcmap = get(H,'Colormap');
    newgrays = 0.30*oldcmap(:,1) + 0.59*oldcmap(:,2) + 0.11*oldcmap(:,3);
    newcmap = [newgrays newgrays newgrays];
    old = LocalPushOldData(old, H, 'Colormap', oldcmap);
    set(H, 'Colormap', newcmap);

    %compute and set ColorSpec and CData properties
    old = LocalUpdateColors(allColor, 'color', old);
    old = LocalUpdateColors(allAxes, 'xcolor', old);
    old = LocalUpdateColors(allAxes, 'ycolor', old);
    old = LocalUpdateColors(allAxes, 'zcolor', old);
    old = LocalUpdateColors(allMarker, 'MarkerEdgeColor', old);
    old = LocalUpdateColors(allMarker, 'MarkerFaceColor', old);
    old = LocalUpdateColors(allEdge, 'EdgeColor', old);
    old = LocalUpdateColors(allEdge, 'FaceColor', old);
    old = LocalUpdateColors(allCData, 'CData', old);

    if strcmp(opts.color,'bw')
      lcolor = LocalGetAsCell(allLines,'color');
      n = length(lcolor);
      for k=1:n
	if (lcolor{k}(1) < 1-eps)
	  set(allLines(k),'color','k');
	end
      end
    end
   case {'rgb','cmyk'}
    if strncmp(opts.format,'eps',3)
      opts.format = [opts.format 'c'];
      args = {args{:}, ['-d' opts.format]};
      if strcmp(opts.color,'cmyk')
	args = {args{:}, '-cmyk'};
      end
    else
      args = {args{:}, ['-d' opts.format]};
    end
   otherwise
    error('Invalid Color parameter');
  end
  if (~isempty(opts.renderer))
    args = {args{:}, ['-' opts.renderer]};
  end
  if (~isempty(opts.resolution)) | ~strncmp(opts.format,'eps',3)
    if isempty(opts.resolution)
      opts.resolution = 0;
    end
    args = {args{:}, ['-r' int2str(opts.resolution)]};
  end

  % Process font parameters
  if ~isempty(opts.fontmode)
    oldfonts = LocalGetAsCell(allFont,'FontSize');
    oldfontunits = LocalGetAsCell(allFont,'FontUnits');
    set(allFont,'FontUnits','points');
    switch (opts.fontmode)
     case 'fixed'
      if (opts.fontsize == -1)
	set(allFont,'FontSize',opts.defaultfontsize);
      else
	set(allFont,'FontSize',opts.fontsize);
      end
     case 'scaled'
      if (opts.fontsize == -1)
	scale = sizescale;
      else
	scale = opts.fontsize;
      end
      newfonts = LocalScale(oldfonts,scale,opts.fontmin,opts.fontmax);
      set(allFont,{'FontSize'},newfonts);
     otherwise
      error('Invalid FontMode parameter');
    end
    old = LocalPushOldData(old, allFont, {'FontSize'}, oldfonts);
    old = LocalPushOldData(old, allFont, {'FontUnits'}, oldfontunits);
  end
  if strcmp(opts.fontencoding,'adobe') & strncmp(opts.format,'eps',3)
    args = {args{:}, '-adobecset'};
  end

  % Process line parameters
  if ~isempty(opts.linemode)
    oldlines = LocalGetAsCell(allMarker,'LineWidth');
    old = LocalPushOldData(old, allMarker, {'LineWidth'}, oldlines);
    switch (opts.linemode)
     case 'fixed'
      if (opts.linewidth == -1)
	set(allMarker,'LineWidth',opts.defaultlinewidth);
      else
	set(allMarker,'LineWidth',opts.linewidth);
      end
     case 'scaled'
      if (opts.linewidth == -1)
	scale = sizescale;
      else
	scale = opts.linewidth;
      end
      newlines = LocalScale(oldlines, scale, opts.linemin, opts.linemax);
      set(allMarker,{'LineWidth'},newlines);
    end
  end

  % adjust figure bounds to surround axes
  if strcmp(opts.bounds,'tight')
    if (~strncmp(opts.format,'eps',3) & LocalHas3DPlot(allAxes)) | ...
	  (strncmp(opts.format,'eps',3) & opts.separatetext)
      if (explicitbounds == 1)
	warning(['Cannot compute ''tight'' bounds. Using ''loose''' ...
		 ' bounds.']);
      end
      opts.bounds = 'loose';
    end
  end
  warning('off');
  if ~isempty(allAxes)
    usemcode = 1;
    if strncmp(opts.format,'eps',3)
      if strcmp(opts.boundscode,'internal')
	if strcmp(opts.bounds,'loose')
	  args = {args{:}, '-loose'};
	end
	old = LocalPushOldData(old,H,'Position', oldFigPos);
	usemcode = 0;
      else
	usemcode = 1;
      end
    end
    if strcmp(opts.bounds,'tight') & usemcode
      oldaunits = LocalGetAsCell(allAxes,'Units');
      oldapos = LocalGetAsCell(allAxes,'Position');
      oldtunits = LocalGetAsCell(allText,'units');
      oldtpos = LocalGetAsCell(allText,'Position');
      set(allAxes,'units','points');
      apos = LocalGetAsCell(allAxes,'Position');
      oldunits = get(H,'Units');
      set(H,'units','points');
      origfr = get(H,'position');
      fr = [];
      for k=1:length(allAxes)
	if ~strcmpi(get(allAxes(k),'Tag'),'legend')
	  axesR = apos{k};
	  r = LocalAxesTightBoundingBox(axesR, allAxes(k));
	  if ~isempty(r)
	    r(1:2) = r(1:2) + axesR(1:2);
	    fr = LocalUnionRect(fr,r);
	  end
	end
      end
      if isempty(fr)
	fr = [0 0 origfr(3:4)];
      end
      for k=1:length(allAxes)
	ax = allAxes(k);
	r = apos{k};
	r(1:2) = r(1:2) - fr(1:2);
	set(ax,'Position',r);
      end
      old = LocalPushOldData(old, allAxes, {'Position'}, oldapos);
      old = LocalPushOldData(old, allText, {'Position'}, oldtpos);
      old = LocalPushOldData(old, allText, {'Units'}, oldtunits);
      old = LocalPushOldData(old, allAxes, {'Units'}, oldaunits);
      old = LocalPushOldData(old, H, 'Position', oldFigPos);
      old = LocalPushOldData(old, H, 'Units', oldFigureUnits);
      r = [origfr(1) origfr(2)+origfr(4)-fr(4) fr(3:4)];
      set(H,'Position',r);
    end
  end
  
  % Process text in a separate file if needed
  if opts.separatetext & ~opts.applystyle
    % First hide all text and export
    oldtvis = LocalGetAsCell(allText,'visible');
    set(allText,'visible','off');
    oldax = LocalGetAsCell(allAxes,'XTickLabel',1);
    olday = LocalGetAsCell(allAxes,'YTickLabel',1);
    oldaz = LocalGetAsCell(allAxes,'ZTickLabel',1);
    null = cell(length(oldax),1);
    [null{:}] = deal([]);
    set(allAxes,{'XTickLabel'},null);
    set(allAxes,{'YTickLabel'},null);
    set(allAxes,{'ZTickLabel'},null);
    print(H, filename, args{:});
    set(allText,{'Visible'},oldtvis);
    set(allAxes,{'XTickLabel'},oldax);
    set(allAxes,{'YTickLabel'},olday);
    set(allAxes,{'ZTickLabel'},oldaz);
    % Now hide all non-text and export as eps in painters
    [path, name, ext] = fileparts(filename);
    tfile = fullfile(path,[name '_t.eps']);
    tfile2 = fullfile(path,[name '_t2.eps']);
    foundRenderer = 0;
    for k=1:length(args)
      if strncmp('-d',args{k},2)
	args{k} = '-deps';
      elseif strncmp('-zbuffer',args{k},8) | ...
	    strncmp('-opengl', args{k},6)
	args{k} = '-painters';
	foundRenderer = 1;
      end
    end
    if ~foundRenderer
      args = {args{:}, '-painters'};
    end
    allNonText = [allLines; allLights; allPatch; ...
		  allImages; allSurf; allRect];
    oldvis = LocalGetAsCell(allNonText,'visible');
    oldc = LocalGetAsCell(allAxes,'color');
    oldaxg = LocalGetAsCell(allAxes,'XGrid');
    oldayg = LocalGetAsCell(allAxes,'YGrid');
    oldazg = LocalGetAsCell(allAxes,'ZGrid');
    [null{:}] = deal('off');
    set(allAxes,{'XGrid'},null);
    set(allAxes,{'YGrid'},null);
    set(allAxes,{'ZGrid'},null);
    set(allNonText,'Visible','off');
    set(allAxes,'Color','none');
    print(H, tfile2, args{:});
    set(allNonText,{'Visible'},oldvis);
    set(allAxes,{'Color'},oldc);
    set(allAxes,{'XGrid'},oldaxg);
    set(allAxes,{'YGrid'},oldayg);
    set(allAxes,{'ZGrid'},oldazg);
    %hack up the postscript file
    fid1 = fopen(tfile,'w');
    fid2 = fopen(tfile2,'r');
    line = fgetl(fid2);
    while ischar(line)
      if strncmp(line,'%%Title',7)
	fprintf(fid1,'%s\n',['%%Title: ', tfile]);
      elseif (length(line) < 3) 
	fprintf(fid1,'%s\n',line);
      elseif ~strcmp(line(end-2:end),' PR') & ...
	    ~strcmp(line(end-1:end),' L')
	fprintf(fid1,'%s\n',line);
      end
      line = fgetl(fid2);
    end
    fclose(fid1);
    fclose(fid2);
    delete(tfile2);
    
  elseif ~opts.applystyle
    drawnow;
    print(H, filename, args{:});
  end
  warning(oldwarn);
  
catch
  warning(oldwarn);
  hadError = 1;
end

% Restore figure settings
if opts.applystyle
  varargout{1} = old;
else
  for n=1:length(old.objs)
    if ~iscell(old.values{n}) & iscell(old.prop{n})
      old.values{n} = {old.values{n}};
    end
    set(old.objs{n}, old.prop{n}, old.values{n});
  end
end

if hadError
  error(deblank(lasterr));
end

%
%  Local Functions
%

function outData = LocalPushOldData(inData, objs, prop, values)
outData.objs = {objs, inData.objs{:}};
outData.prop = {prop, inData.prop{:}};
outData.values = {values, inData.values{:}};

function cellArray = LocalGetAsCell(fig,prop,allowemptycell);
cellArray = get(fig,prop);
if nargin < 3
  allowemptycell = 0;
end
if ~iscell(cellArray) & (allowemptycell | ~isempty(cellArray))
  cellArray = {cellArray};
end

function newArray = LocalScale(inArray, scale, minv, maxv)
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  newArray{k} = min(maxv,max(minv,scale*inArray{k}(1)));
end

function gray = LocalMapToGray1(color)
gray = color;
if ischar(color)
  switch color(1)
   case 'y'
    color = [1 1 0];
   case 'm'
    color = [1 0 1];
   case 'c'
    color = [0 1 1];
   case 'r'
    color = [1 0 0];
   case 'g'
    color = [0 1 0];
   case 'b'
    color = [0 0 1];
   case 'w'
    color = [1 1 1];
   case 'k'
    color = [0 0 0];
  end
end
if ~ischar(color)
  gray = 0.30*color(1) + 0.59*color(2) + 0.11*color(3);
end

function newArray = LocalMapToGray(inArray);
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  color = inArray{k};
  if ~isempty(color)
    color = LocalMapToGray1(color);
  end
  if isempty(color) | ischar(color)
    newArray{k} = color;
  else
    newArray{k} = [color color color];
  end
end

function newArray = LocalMapColorToStyle(inArray);
inArray = LocalGetAsCell(inArray,'Color');
n = length(inArray);
newArray = cell(n,1);
styles = {'-','--',':','-.'};
uniques = [];
nstyles = length(styles);
for k=1:n
  gray = LocalMapToGray1(inArray{k});
  if isempty(gray) | ischar(gray) | gray < .05
    newArray{k} = '-';
  else
    if ~isempty(uniques) & any(gray == uniques)
      ind = find(gray==uniques);
    else
      uniques = [uniques gray];
      ind = length(uniques);
    end
    newArray{k} = styles{mod(ind-1,nstyles)+1};
  end
end

function newArray = LocalMapCData(inArray);
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  color = inArray{k};
  if (ndims(color) == 3) & isa(color,'double')
    gray = 0.30*color(:,:,1) + 0.59*color(:,:,2) + 0.11*color(:,:,3);
    color(:,:,1) = gray;
    color(:,:,2) = gray;
    color(:,:,3) = gray;
  end
  newArray{k} = color;
end

function outData = LocalUpdateColors(inArray, prop, inData)
value = LocalGetAsCell(inArray,prop);
outData.objs = {inData.objs{:}, inArray};
outData.prop = {inData.prop{:}, {prop}};
outData.values = {inData.values{:}, value};
if (~isempty(value))
  if strcmp(prop,'CData') 
    value = LocalMapCData(value);
  else
    value = LocalMapToGray(value);
  end
  set(inArray,{prop},value);
end

function bool = LocalIsPositiveScalar(value)
bool = isnumeric(value) & ...
       prod(size(value)) == 1 & ...
       value > 0;

function value = LocalToNum(value,auto)
if ischar(value)
  if strcmp(value,'auto')
    value = auto;
  else
    value = str2num(value);
  end
end

%convert a struct to {field1,val1,field2,val2,...}
function c = LocalToCell(s)
f = fieldnames(s);
v = struct2cell(s);
opts = cell(2,length(f));
opts(1,:) = f;
opts(2,:) = v;
c = {opts{:}};

function c = LocalIsHG(obj,hgtype)
c = 0;
if (length(obj) == 1) & ishandle(obj) 
  c = strcmp(get(obj,'type'),hgtype);
end

function c = LocalHas3DPlot(a)
zticks = LocalGetAsCell(a,'ZTickLabel');
c = 0;
for k=1:length(zticks)
  if ~isempty(zticks{k})
    c = 1;
    return;
  end
end

function r = LocalUnionRect(r1,r2)
if isempty(r1)
  r = r2;
elseif isempty(r2)
  r = r1;
elseif max(r2(3:4)) > 0
  left = min(r1(1),r2(1));
  bot = min(r1(2),r2(2));
  right = max(r1(1)+r1(3),r2(1)+r2(3));
  top = max(r1(2)+r1(4),r2(2)+r2(4));
  r = [left bot right-left top-bot];
else
  r = r1;
end

function r = LocalAxesTightBoundingBox(axesR, a)
if strcmp(get(a,'handlevisibility'),'on')
  r = get(a,'position');
else
  r = [];
end
atext = findall(a,'type','text','visible','on');
if ~isempty(atext)
  set(atext,'units','points');
  res=LocalGetAsCell(atext,'extent');
  for n=1:length(atext)
    r = LocalUnionRect(r,res{n});
  end
end
if strcmp(get(a,'visible'),'on')
  r = LocalUnionRect(r,[0 0 axesR(3:4)]);
  oldunits = get(a,'fontunits');
  set(a,'fontunits','points');
  label = text(0,0,'','parent',a,...
	       'units','points',...
	       'fontsize',get(a,'fontsize'),...
	       'fontname',get(a,'fontname'),...
	       'fontweight',get(a,'fontweight'),...
	       'fontangle',get(a,'fontangle'),...
	       'visible','off');
  fs = get(a,'fontsize');

  % handle y axis tick labels
  ry = [0 0 0 axesR(4)];
  ylabs = get(a,'yticklabels');
  yticks = get(a,'ytick');
  maxw = 0;
  if ~isempty(ylabs)
    for n=1:size(ylabs,1)
      if strcmp(get(a,'yscale'),'log')
	set(label,'string',['10^' ylabs(n,:)]);
      else
	set(label,'string',ylabs(n,:));
      end
      ext = get(label,'extent');
      maxw = max(maxw,ext(3));
    end
    if strcmp(get(a,'yaxislocation'),'left')
      ry(1) = -(maxw+5);
    else
      ry(1) = axesR(3);
    end
    ry(2) = -ext(4)/2;
    ry(3) = maxw+5;
    ry(4) = ry(4) + ext(4);
    if ~isempty(yticks)
      if ~strcmp(get(a,'yscale'),'log') & ...
            ((str2num(ylabs(1,:)) ~= yticks(1)) | ...
             (str2num(ylabs(end,:)) ~= yticks(end)))
        set(label,'string','10^1');
        ext = get(label,'extent');
        if strcmp(get(a,'xaxislocation'),'bottom')
          ry(4) = ry(4) + ext(4);
        end
      end
    end
    r = LocalUnionRect(r,ry);
  end

  % handle x axis tick labels
  rx = [0 0 axesR(3) 0];
  xlabs = get(a,'xticklabels');
  xticks = get(a,'xtick');
  if ~isempty(xlabs)
    if strcmp(get(a,'xscale'),'log')
      set(label,'string',['10^' xlabs(1,:)]);
    else
      set(label,'string',xlabs(1,:));
    end
    ext1 = get(label,'extent');
    rx(1) = -ext1(3)/2;
    if strcmp(get(a,'xscale'),'log')
      set(label,'string',['10^' xlabs(size(xlabs,1),:)]);
    else
      set(label,'string',xlabs(size(xlabs,1),:));
    end
    ext2 = get(label,'extent');
    rx(4) = max(ext1(4),ext2(4));
    rx(2) = -rx(4);
    rx(3) = axesR(3) + (ext2(3) + ext1(3))/2;
    if strcmp(get(a,'xaxislocation'),'top')
      rx(2) = rx(2) + axesR(4);
    end
    if ~isempty(xticks)
      if ~strcmp(get(a,'xscale'),'log') & ...
            ((str2num(xlabs(1,:)) ~= xticks(1)) | ...
             (str2num(xlabs(end,:)) ~= xticks(end)))
        set(label,'string','10^1');
        ext = get(label,'extent');
        if strcmp(get(a,'xaxislocation'),'bottom')
          rx(4) = rx(4) + ext(4)+5;
          rx(2) = rx(2) - ext(4)-5;
        else
          rx(4) = rx(4) + ext(4)+5 + axesR(4);
          rx(2) = rx(2) - ext(4)-5 - axesR(4);
        end
      end
    end
    r = LocalUnionRect(r,rx);
  end
  set(a,'fontunits',oldunits);
  delete(label);
end

function c = LocalManualAxesMode(old, allAxes, base)
xs = ['X' base];
ys = ['Y' base];
zs = ['Z' base];
xlog = LocalGetAsCell(allAxes,'xscale');
ylog = LocalGetAsCell(allAxes,'yscale');
zlog = LocalGetAsCell(allAxes,'zscale');
nonlogxflag = logical([]);
nonlogyflag = logical([]);
nonlogzflag = logical([]);
for k = 1:length(xlog)
  nonlogxflag(k) =  logical(~strcmp(xlog{k},'log'));
  nonlogyflag(k) =  logical(~strcmp(ylog{k},'log'));
  nonlogzflag(k) =  logical(~strcmp(zlog{k},'log'));
end
allNonLogXAxes = allAxes(nonlogxflag);
allNonLogYAxes = allAxes(nonlogyflag);
allNonLogZAxes = allAxes(nonlogzflag);
oldXMode = LocalGetAsCell(allNonLogXAxes,xs);
oldYMode = LocalGetAsCell(allNonLogYAxes,ys);
oldZMode = LocalGetAsCell(allNonLogZAxes,zs);
old = LocalPushOldData(old, allNonLogXAxes, {xs}, oldXMode);
old = LocalPushOldData(old, allNonLogYAxes, {ys}, oldYMode);
old = LocalPushOldData(old, allNonLogZAxes, {zs}, oldZMode);
set(allNonLogXAxes,xs,'manual');
set(allNonLogYAxes,ys,'manual');
set(allNonLogZAxes,zs,'manual');
c = old;

function val = LocalCheckAuto(val, auto)
if ischar(val) & strcmp(val,'auto')
  val = auto;
end


==> matlab/exportfig/previewfig.m <==
function f = previewfig(h,varargin)
%PREVIEWFIG  Preview a figure to be exported using EXPORTFIG.
%   F = PREVIEWFIG(H) creates a preview of H with the default
%   EXPORTFIG options and returns the preview's figure handle in F.
%   F = PREVIEWFIG(H,OPTIONS) creates a preview with OPTIONS as
%   described in EXPORTFIG.
%   PREVIEWFIG(...,PARAM1,VAL1,PARAM2,VAL2,...) creates a preview
%   with the specified parameter-value pairs to H as described in
%   EXPORTFIG. 
%
%   See also EXPORTFIG, APPLYTOFIG, RESTOREFIG.

%  Copyright 2000-2009 The MathWorks, Inc.

filename = [tempname, '.png'];
args = {'resolution',0,'format','png'};
if nargin > 1
  exportfig(h, filename, varargin{:}, args{:});
else
  exportfig(h, filename, args{:});
end

X = imread(filename,'png');
height = size(X,1);
width = size(X,2);
delete(filename);
f = figure( 'Name', 'Preview', ...
	    'Menubar', 'none', ...
	    'NumberTitle', 'off', ...
	    'Visible', 'off');
image(X);
axis image;
ax = findobj(f, 'type', 'axes');
axesPos = [0 0 width height];
set(ax, 'Units', 'pixels', ...
	'Position', axesPos, ...
	'Visible', 'off');
figPos = get(f,'Position');
rootSize = get(0,'ScreenSize');
figPos(3:4) = axesPos(3:4);
if figPos(1) + figPos(3) > rootSize(3)
  figPos(1) = rootSize(3) - figPos(3) - 50;
end
if figPos(2) + figPos(4) > rootSize(4)
  figPos(2) = rootSize(4) - figPos(4) - 50;
end
set(f, 'Position',figPos, ...
       'Visible', 'on');


==> matlab/exportfig/restorefig.m <==
function restorefig(h,old)
%RESTOREFIG  Restore a figure's properties
%   RESTOREFIG(H,OLD) restores the properties of H specified in
%   OLD. The state-difference structure OLD is the output of the
%   function APPLYTOFIG. Deleting object handles after the call to
%   APPLYFIG might cause undesired behavior.
%
%   See also EXPORTFIG, PREVIEWFIG, APPLYTOFIG.

%  Copyright 2000-2009 The MathWorks, Inc.

for n=1:length(old.objs)
  try
    if ~iscell(old.values{n}) & iscell(old.prop{n})
      old.values{n} = {old.values{n}};
    end
    set(old.objs{n}, old.prop{n}, old.values{n});
  end
end


==> matlab/gene feedback/genefb_graphs_2in1.m <==
close all

ssa = csvread('gene_feedback_ssa.vdat', 1, 0);
rre = csvread('gene_fb_ode.vdat', 1, 0); %
dec1 = csvread('gene_feedback_arb_1_2.vdat', 1, 0); %
dec2 = csvread('gene_feedback_arb_1_5.vdat', 1, 0); %

hnd = figure;
h_ma = subplot(1,2,1);
plot(ssa(:,1), ssa(:,2), 'k.-')
hold all
plot(rre(:,1), rre(:,4), 'b')
hold all
plot(dec1(:,1), dec1(:,4), 'g')
hold all
plot(dec2(:,1), dec2(:,4), 'r')
% L = { 'SIM','DRE','$\overline{O}_P = 2$', '$\overline{O}_P = 5$'};
% [hh,icons,plots,txt] = legend(L, 'Location', 'northeast', 'Orientation','horizontal');%
lgd = legend('SIM','DRE','$\overline{O}_P = 2$', '$\overline{O}_P = 5$');
set(lgd,'Interpreter','latex','fontsize',9);
legend('boxoff')
% p1 = icons(1).Position;
% icons(1).Position = [0.3 p1(2) 0];
% icions(2).XData = [0.05 0.2];

xlabel('Time')
ylabel('Protein P')

h_pa = subplot(1,2,2);
plot(ssa(:,1), ssa(:,3), 'k:')
hold all
plot(rre(:,1), rre(:,3), 'b')
hold all
plot(dec1(:,1), dec1(:,3), 'g')
hold all
plot(dec2(:,1), dec2(:,3), 'r')
% legend(L, 'Location', 'northeast', 'Orientation','horizontal')
xlabel('Time')
ylabel('Gene bound D_b')

for handle = [hnd]
    applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 1, 'Width', 18, 'Height', 7);
end

==> matlab/heterodimerization/grima_heterodimerization10_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [40; 40; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1,X1,X1,X1,X1,X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2,X2,X2,X2,X2,X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization16_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [50; 50; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization1_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [40; 40; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization3_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [40; 40; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization5_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [50; 50; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization6_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [50; 50; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1,X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2,X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization8_def.m <==
% System variables
syms X1 X2 X3
% System parameters
syms k1 k2 k3 N
syms time
System.time = time;
System.compartments = {'cell'};
System.volumes = 1;
System.state.variable = [X1; X2; X3];
System.state.compartment = {'cell';'cell';'cell';};
System.state.type     = {'stochastic';'moment';'moment' };
System.state.mu0 = [0; 0; 0];
System.state.xmin = [0; 0; 0];   
System.state.xmax = [40; 40; 10]; %40/40/10 runs but fails for fsp
System.state.constraint = @(x) 1;

% Parameters
System.parameter.variable = [k1; k2; k3; N];
%System.kappa.variable = Omega;
System.scaleIndicator = 'microscopic';
System.output.variable = [X1,X3];
System.output.function = [X1,X3];
System.reaction(1).educt = [];
System.reaction(1).product = [X1,X1,X1,X1,X1,X1,X1,X1];
System.reaction(1).propensity = k1;
System.reaction(2).educt = [];
System.reaction(2).product = [X2,X2,X2,X2,X2,X2,X2,X2];
System.reaction(2).propensity = k1;
System.reaction(3).educt = [X1, X2];
System.reaction(3).product = [X3];
System.reaction(3).propensity = X1*X2*k2;
System.reaction(4).educt = [X1];
System.reaction(4).product = [];
System.reaction(4).propensity = X1*k3;
System.reaction(5).educt = [X2];
System.reaction(5).product = [];
System.reaction(5).propensity = X2*k3;
System.reaction(6).educt = [X3];
System.reaction(6).product = [];
System.reaction(6).propensity = X3*k3;


==> matlab/heterodimerization/grima_heterodimerization_sim.m <==
modelDefName = 'grima_heterodimerization6_def';
modelName = 'grima_heterodimerization';

k1 = 416.6667; %2500/3; %2500/n, n = burst size
t = linspace(0,0.15,151);
theta = [k1; 40; 50; 1];
kappa = 1;

%% CMEC

% method = 'CMEC_2_LD_2_c'; % method = 'EMRE'; % 
% System = genSimFileIDA(modelName, modelDefName, method);
% System.sol = simulate_grima_heterodimerization(t,theta);
% output = [System.sol.t' System.sol.y(:,1:2)];
% csvwrite('grima_heterodimerization_cmec.csv', output) % csvwrite('grima_heterodimerization_mec.csv', output) % 

%% EMRE
% heterodim5
% 27.883937 seconds. 24.496366 seconds.
% heterodim8
% 25.520805 seconds.

method = 'EMRE'; % method = 'CMEC_2_LD_2_c'; % 

% System = genSimFile(modelName, modelDefName, method);
tic;
% System.sol = simulate_grima_heterodimerization(t,theta); % 0.015058 seconds. 0.969491 seconds. 0.027430 seconds.
[t, x, mx, y] = EMRE_grima_heterodimerization_matlab(t,theta);
toc;
% output = [System.sol.t' System.sol.y(:,1:2)];
% output = [t y(:,1:2)];
% csvwrite('grima_heterodimerization16_emre.csv', output) % csvwrite('grima_heterodimerization_mec.csv', output) % 

%% FSP
% 
% tic;
% System_FSP = simulateFSP_matlab(modelDefName, t, theta);
% toc;
% % plotFSP_CERENA(System_FSP);
% output = [System_FSP.sol.t' System_FSP.sol.My(:,1:2)];
% csvwrite('grima_heterodim5_fsp50.csv', output)

% fsp 50/10:
% Error using zeros
% Requested 28611x28611 (6.1GB) array exceeds maximum array size preference. Creation of arrays greater than
% this limit may take a long time and cause MATLAB to become unresponsive. See array size limit or preference
% panel for more information.

==> matlab/heterodimerization/heterodim_3D.m <==
close all

ssa = csvread('results/heterodim5_sim.vdat',1,0);
rre = csvread('results/heterodim5_ode.vdat', 1, 0);

errs = abs(100*(ssa(:,2)-rre(:,2))./ssa(:,2));
errs(1)=0;

errsX3 = abs(100*(ssa(:,3)-rre(:,3))./ssa(:,3));
errsX3(1)=0;

yax = [10, 20, 26, 27, 30, 40, 50];
% ,370,380,390,400,410,420,430,440,450
for i=yax
    load(sprintf('results/heterodim5_fse_%d.mat', i));
    err= abs(100*(ssa(:,2)-fse(:,2))./ssa(:,2));
    err(1)=0;
    errs = [errs, err];
    errX3= abs(100*(ssa(:,3)-fse(:,3))./ssa(:,3));
    errX3(1)=0;
    errsX3 = [errsX3, errX3];
end

h1=figure;
surf([0,yax],rre(:,1),errs);

view([110 40]);

ylabel('Time');
lgd = xlabel('$\overline{O}_{X1/X2}$');
zlabel('X1 %Error against SSA');
set(lgd,'Interpreter','latex','fontsize',10);

h2=figure;
surf([0,yax],rre(:,1),errsX3);

view([110 40]);

ylabel('Time');
lgd = xlabel('$\overline{O}_{X1/X2}$');
zlabel('X3 %Error against SSA');
set(lgd,'Interpreter','latex','fontsize',10);


for h = [h1, h2]
    applytofig(h, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 0.5, 'Width', 18, 'Height', 10);
end

% for h = [h1, h2]
%     applytofig(h2, 'Color', 'rgb','Resolution', 300, ...
%         'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
%         'LineWidth', 1, 'Width', 9, 'Height', 7);
% end


%% times

yax = [1,3,5,6,8,10,16]; %burst size b
xax = 10:10:50; % observation bound o

times = zeros(7,5);
times2 = zeros(7,5);

err1 = zeros(7,5);
err3 = zeros(7,5);

for b=1:7

% load('heterodim5_runtimes_fse.mat');
    ts = csvread(sprintf('results/heterodim%d_runtimes1_fse.csv',yax(b)),0,0); %0,0 for first entry
% ts2 = csvread(sprintf('3D/heterodim%d_runtimes2_fse.csv',yax(o)),0,0);
    ssa = csvread(sprintf('results/heterodim%d_sim.vdat',yax(b)),1,0);
    for o=xax
        fse = csvread(sprintf('results/heterodim%d_fse%d.csv',yax(b),o),0,0);
        err1(b,o/10) = abs(100*(ssa(end,2)-fse(end,2))./ssa(end,2));
        err3(b,o/10) = abs(100*(ssa(end,3)-fse(end,3))./ssa(end,3));
    end
    times(b,:) = mean(ts);
% times2(b,:) = mean(ts2);
end

%% Runtimes figure 

hnd = figure;
surf(xax,yax,times);
% hold all;
% surf(xax,yax,times2);
% plot(10:10:50,times5,'.-');
% hold all

ylabel('Burst size');
lgd = xlabel('$\overline{O}_{X1/X2}$');
zlabel('Runtime');
set(lgd,'Interpreter','latex','fontsize',10);

%% fse errors figures

hnd2 = figure;
surf(xax,yax,err1);

ylabel('Burst size');
lgd = xlabel('$\overline{O}_{X1/X2}$');
zlabel('X1 FSE Error');
set(lgd,'Interpreter','latex','fontsize',10);

hnd3 = figure;
surf(xax,yax,err3);

ylabel('Burst size');
lgd = xlabel('$\overline{O}_{X1/X2}$');
zlabel('X3 FSE Error');
set(lgd,'Interpreter','latex','fontsize',10);

for h = [hnd, hnd2, hnd3]
    applytofig(h, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 0.5, 'Width', 18, 'Height', 10);
end

% legend('FSE');
% lgd = xlabel('$\overline{O}_{X1/X2}$');
% set(lgd,'Interpreter','latex','fontsize',10);
% ylabel('Runtime (s)');
% 
% for handle = [hnd]
%     applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
%         'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
%         'LineWidth', 1, 'Width', 18, 'Height', 7);
% end

==> matlab/heterodimerization/heterodim_emre_compare.m <==
% close all

ssa5 = csvread('results/heterodim16_sim.vdat',1,0);
rre5 = csvread('results/heterodim16_ode.vdat', 1, 0);
emre5 = csvread('results/grima_heterodimerization16_emre.csv',0,0);

ssa8 = csvread('results/heterodim6_sim.vdat',1,0);
rre8 = csvread('results/heterodim6_ode.vdat', 1, 0);
emre8 = csvread('results/grima_heterodimerization6_emre.csv',0,0);

load('results/heterodim16_fse_21.mat');
fse5 = fse;
load('results/heterodim6_fse_27.mat');
fse8 = fse;

err5 = abs(100*(ssa5(:,2)-emre5(:,2))./ssa5(:,2));
err8 = abs(100*(ssa8(:,2)-emre8(:,2))./ssa8(:,2));
err5_fse = abs(100*(ssa5(:,2)-fse5(:,2))./ssa5(:,2));
err8_fse = abs(100*(ssa8(:,2)-fse8(:,2))./ssa8(:,2));

hnd = figure;
plot(ssa5(:,1),err5);
hold all
plot(ssa8(:,1),err8);

hold all
plot(ssa5(:,1),err5_fse);

hold all
plot(ssa8(:,1),err8_fse);

legend('emre 5','emre 8','fse5-27', 'fse8-27');

%% X3

err5 = abs(100*(ssa5(:,3)-emre5(:,3))./ssa5(:,3));
err8 = abs(100*(ssa8(:,3)-emre8(:,3))./ssa8(:,3));
err5_fse = abs(100*(ssa5(:,3)-fse5(:,3))./ssa5(:,3));
err8_fse = abs(100*(ssa8(:,3)-fse8(:,3))./ssa8(:,3));

hnd = figure;
plot(ssa5(:,1),err5);
hold all
plot(ssa8(:,1),err8);

hold all
plot(ssa5(:,1),err5_fse);
hold all
plot(ssa8(:,1),err8_fse);

legend('emre 5','emre 8','fse5-27', 'fse8-27');

% errs = abs(100*(ssa(:,2)-rre(:,2))./ssa(:,2));
% 
% errsX3 = abs(100*(ssa(:,3)-rre(:,3))./ssa(:,3));
% 
% yax = [10, 20, 30, 40, 50];
% % ,370,380,390,400,410,420,430,440,450
% for i=yax
%     file = sprintf('heterodim_fse_%d.mat', i);
%     load(file);
%     err= abs(100*(ssa(:,2)-fse(:,2))./ssa(:,2));
%     errs = [errs, err];
%     errX3= abs(100*(ssa(:,3)-fse(:,3))./ssa(:,3));
%     errsX3 = [errsX3, errX3];
% end
% 
% h1=figure;
% surf([0,yax],rre(:,1),errs);
% 
% view([110 40]);
% 
% ylabel('Time');
% lgd = xlabel('$\overline{O}_{X1}$');
% zlabel('X1 %Error against SSA');
% set(lgd,'Interpreter','latex','fontsize',10);
% 
% h2=figure;
% surf([0,yax],rre(:,1),errsX3);
% 
% view([110 40]);
% 
% ylabel('Time');
% lgd = xlabel('$\overline{O}_{X3}$');
% zlabel('X3 %Error against SSA');
% set(lgd,'Interpreter','latex','fontsize',10);
% 
% 
% for h = [h1, h2]
%     applytofig(h, 'Color', 'rgb','Resolution', 300, ...
%         'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
%         'LineWidth', 0.5, 'Width', 18, 'Height', 10);
% end

% for h = [h1, h2]
%     applytofig(h2, 'Color', 'rgb','Resolution', 300, ...
%         'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
%         'LineWidth', 1, 'Width', 9, 'Height', 7);
% end

==> matlab/heterodimerization/heterodim_emre_equivalence.m <==
% close all

X1 = [];
X3 = [];

x = [1, 3, 5, 6, 8, 10, 16];

for i=x

ssa = csvread(sprintf('results/heterodim%d_sim.vdat',i),1,0);
rre = csvread(sprintf('results/heterodim%d_ode.vdat',i), 1, 0);
emre = csvread(sprintf('results/grima_heterodimerization%d_emre.csv',i),0,0);

err = abs(100*(ssa(:,2)-emre(:,2))./ssa(:,2));
X1 = [X1, err(end)];
err = abs(100*(ssa(:,3)-emre(:,3))./ssa(:,3));
X3 = [X3, err(end)];

end

%% plot
n = [20, 25, 27, 27, 27, 26, 21];

hnd = figure;
plot(x,X1,'.-');
hold all
plot(x,X3,'.-');
plot(x,n,'--*');

legend('% Error: X1','% Error: X3','Equivalent FSE bound');
xlabel('Burst size');
ylabel('EMRE Measures');

%% times

eode = [0.0211529, 0.0213611, 0.0197287, 0.0200019, 0.0225597, 0.0214269, 0.0255951];
fode = [0.6959981, 1.7005743, 2.1895657, 1.6832389, 2.2935322, 2.0520614, 1.0038147];
egen = [19.9551736, 19.9220295, 20.030136, 20.1980952, 20.1312882, 20.0616179, 20.4673799];
fgen = [0.0817, 0.1497, 0.1732, 0.1701, 0.1927, 0.1536, 0.1096];

hnd2 = figure;
plot(x,fode,'.-');
hold all
plot(x,eode,'.-');
plot(x,egen+eode,'.--');
plot(x,fgen+fode,'.--');

legend('FSE','EMRE');
xlabel('Burst size');
ylabel('Runtime (s)');

%%
for handle = [hnd, hnd2]
    applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 1, 'Width', 18, 'Height', 7);
end



==> matlab/heterodimerization/run_heterodim.m <==
%% heterodimerisation grima2010

hnd = figure;
sim = csvread('results/heterodim5_sim.vdat',1,0);
plot(sim(:,1),sim(:,2), 'k-');

hold all
ode = csvread('results/heterodim5_ode.vdat',1,0);
plot(ode(:,1),ode(:,2));
% 
mec = csvread('results/grima_heterodimerization5_mec.csv',0,0);
plot(mec(:,1),mec(:,2));

emre = csvread('results/grima_heterodimerization5_emre.csv',0,0);
plot(emre(:,1),emre(:,2));

fsp = csvread('results/grima_heterodim5_fsp40.csv',0,0);
plot(fsp(:,1),fsp(:,2));

% 
% [t2,n_I,n2_X1,n_X2,n2_X3,n_SINK] = heterodim_20_0(1,0,0,0,0,0.5,0.001); %,n_X
% %figure;
% plot(t2,[n2_X1]); %   n_X2 n_X3
% %legend('20 - x1','x2','x3'); % 
% 
% [t3,n_I,n3_X1,n_X2,n3_X3,n_SINK] = heterodim_30_0(1,0,0,0,0,0.5,0.001); %,n_X
% %figure;
% plot(t3,[n3_X1]); %  n_X2 n_X3 
% %legend('30 - x1','x2','x3'); %
% tic;
% [t4,n4_X1,n4_X3] = heterodim16_21; 
% toc;
% fse = [t4,n4_X1,n4_X3];

fse = csvread('results/heterodim5_fse40.csv',0,0);


plot(fse(:,1),fse(:,2)); %  n_X2 n_X3 
%  
legend('SIM','DRE','MCA','EMRE','FSP','FSE'); %x1 ,'x1 d20'
xlabel('Time') 
ylabel('X1 / X2')

hnd2 = figure;
plot(sim(:,1),sim(:,3), 'k-');
hold all;
plot(ode(:,1),ode(:,3),mec(:,1),mec(:,3),emre(:,1),emre(:,3),fsp(:,1),fsp(:,3),fse(:,1),fse(:,3)); % 
legend('SIM','DRE','MCA','EMRE','FSP','FSE');
xlabel('Time') 
ylabel('X3')

% legend('x3 ode','x3 sim','x3 d20','x3 d30','x3 d40');

for handle = [hnd,hnd2]
    applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 1, 'Width', 18, 'Height', 7);
end

%% heterodim8
% 
% ode = csvread('heterodim8_ode.vdat',1,0);
% figure;
% plot(ode(:,1),ode(:,2));
% hold all
% sim = csvread('heterodim8_sim.vdat',1,0);
% plot(sim(:,1),sim(:,2));
% 
% 
% % [t2,n_I,n2_X1,n_X2,n2_X3,n_SINK] = heterodim8_20(1,0,0,0,0,0.5,0.001); %,n_X
% % plot(t2,[n2_X1]); %   n_X2 n_X3
% % 
% % [t3,n_I,n3_X1,n_X2,n3_X3,n_SINK] = heterodim8_30(1,0,0,0,0,0.5,0.001); %,n_X
% % plot(t3,[n3_X1]); %  n_X2 n_X3 
% % 
% tic;
% %[t4,n_I,n4_X1,n_X2,n4_X3,n_SINK] = heterodim8_50(1,0,0,0,0,0.5,0.001); %,n_X
% toc;
% plot(t4,[n4_X1]); %  n_X2 n_X3 
%  
% legend('8 x1 ode','x1 sim','x1 d50'); %,'x1 d20','x1 d30'
% 
% figure;
% plot(ode(:,1),ode(:,3),sim(:,1),sim(:,3),t4,n4_X3); % ,t2,n2_X3,t3,n3_X3
% legend('8 x3 ode','x3 sim','x3 d50'); % ,'x3 d20','x3 d30'

==> matlab/schloegl/arb_exact/schloegl_graphs_3d_arb.m <==
close all

ssa = csvread('schloegl_ssa_t50.vdat', 1, 0,[1,0,60,1]);
rre = csvread('schloegl_arb_ode_t50.vdat', 1, 0,[1,0,60,1]);
dec0 = csvread('schloegl_arb_100_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec0a = csvread('schloegl_arb_150_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1 = csvread('schloegl_arb_200_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1a = csvread('schloegl_arb_250_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1b = csvread('schloegl_arb_300_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1c3 = csvread('schloegl_arb_330_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1c4 = csvread('schloegl_arb_340_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1c = csvread('schloegl_arb_350_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1c6 = csvread('schloegl_arb_360_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec1c7 = csvread('schloegl_arb_370_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2 = csvread('schloegl_arb_400_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2a = csvread('schloegl_arb_450_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2b = csvread('schloegl_arb_500_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2c = csvread('schloegl_arb_550_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2d = csvread('schloegl_arb_600_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec2e = csvread('schloegl_arb_650_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec3 = csvread('schloegl_arb_700_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec3a = csvread('schloegl_arb_750_t50_ode.vdat', 1, 0,[1,0,60,1]);
dec4 = csvread('schloegl_arb_800_t50_ode.vdat', 1, 0,[1,0,60,1]);

err0 = abs(100*(ssa(:,2)-rre(:,2))./ssa(:,2));
err10= abs(100*(ssa(:,2)-dec0(:,2))./ssa(:,2));
err15= abs(100*(ssa(:,2)-dec0a(:,2))./ssa(:,2));
err20= abs(100*(ssa(:,2)-dec1(:,2))./ssa(:,2));
err25= abs(100*(ssa(:,2)-dec1a(:,2))./ssa(:,2));
err30= abs(100*(ssa(:,2)-dec1b(:,2))./ssa(:,2));
err33= abs(100*(ssa(:,2)-dec1c3(:,2))./ssa(:,2));
err34= abs(100*(ssa(:,2)-dec1c4(:,2))./ssa(:,2));
err35= abs(100*(ssa(:,2)-dec1c(:,2))./ssa(:,2));
err36= abs(100*(ssa(:,2)-dec1c6(:,2))./ssa(:,2));
err37= abs(100*(ssa(:,2)-dec1c7(:,2))./ssa(:,2));
err40= abs(100*(ssa(:,2)-dec2(:,2))./ssa(:,2));
err45= abs(100*(ssa(:,2)-dec2a(:,2))./ssa(:,2));
err50= abs(100*(ssa(:,2)-dec2b(:,2))./ssa(:,2));
err55= abs(100*(ssa(:,2)-dec2c(:,2))./ssa(:,2));
err60= abs(100*(ssa(:,2)-dec2d(:,2))./ssa(:,2));
err65= abs(100*(ssa(:,2)-dec2e(:,2))./ssa(:,2));
err70= abs(100*(ssa(:,2)-dec3(:,2))./ssa(:,2));
err75= abs(100*(ssa(:,2)-dec3a(:,2))./ssa(:,2));
err80= abs(100*(ssa(:,2)-dec4(:,2))./ssa(:,2));

yax = [0,100,150,200,250,300,330,340,350,360,370,400,450,500,550,600,650,700,750,800];

h1 = figure;
surf(yax,rre(:,1),[err0,err10,err15,err20,err25,err30,err33,err34,err35,err36,err37,err40,err45,err50,err55,err60,err65,err70,err75,err80]);
view([110 40]);

% 
% % Plots the SSA traces
% for i = 1 : 14
%     single_ssa = csvread(sprintf('s%s.vdat', num2str(i)), 1, 0);
%     stairs(single_ssa(:,1),single_ssa(:,2), 'b');
%     hold all
% end
% xlabel('Time');
% ylabel('X');

% h2 = figure;
% % plot(ssa(:,1), ssa(:,2), 'k.-')
% % hold all
% plot(, 'b')
% hold all
% plot(, 'g')
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot(, 'r')
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% hold all
% plot()
% legend('RRE', 'X \leq 200', 'X \leq 250', 'X \leq 300', 'X \leq 350', 'X \leq 400', 'X \leq 450', 'X \leq 500', 'X \leq 550', 'X \leq 600', 'X \leq 650', 'X \leq 700', 'X \leq 750', 'X \leq 800')
ylabel('Time');
lgd = xlabel('$\overline{O}_X$');
zlabel('X %Error against SSA');
set(lgd,'Interpreter','latex','fontsize',10);


for h = [h1]
    applytofig(h, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 0.5, 'Width', 18, 'Height', 10);
end

% for h = [h1, h2]
%     applytofig(h2, 'Color', 'rgb','Resolution', 300, ...
%         'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
%         'LineWidth', 1, 'Width', 9, 'Height', 7);
% end

==> matlab/schloegl/runDecomp.m <==
%% schloegl

f1 = figure;

sim = csvread('schloegl_ssa_t50.vdat', 1, 0); %'schloeglMod_sim.vdat',1,0);
plot(sim(:,1),sim(:,2),'k:');
hold all

ode = csvread('schloegl_ode_t50.vdat', 1, 0); %'schloeglMod_ode.vdat',1,0);
plot(ode(:,1),ode(:,2));

mec = csvread('schloeglMod_mec20.csv',0,0);
plot(mec(:,1),mec(:,2));

emre = csvread('schloeglMod_emre20.csv',0,0);
plot(emre(:,1),emre(:,2));

fse = csvread('arb_exact/schloegl_arb_650_t50_ode.vdat', 1, 0);
plot(fse(:,1), fse(:,2));

% [t,~,n1_X,~] = schloeglMod_200(100000,200,200000,0, 10,0.01); 
% plot(t,[n1_X]);
% 
% [t,~,n2_X,~] = schloeglMod_500(100000,200,200000,0, 10,0.01); 
% plot(t,[n2_X]);
% 
% tic;
% [t,~,n_X,~] = schloeglMod_700(100000,200,200000,0, 10,0.01); 
% plot(t,[n_X]);
% toc;

legend('SIM','DRE','MEC','EMRE','FSE');%,'d-100','d-200','d-500','d-700'

for handle = [f1]
    applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 1, 'Width', 18, 'Height', 7);
end

==> matlab/toggle switch/open_toggle_switch_graphs.m <==
close all

ssa = csvread('toggle_switch_ssa.vdat', 1, 0); %
rre = csvread('toggle_switch_ode.vdat', 1, 0); %
dec1 = csvread('toggle_switch_arb_1_5.vdat', 1, 0); %
dec2 = csvread('toggle_switch_arb_2_10.vdat', 1, 0); %
dec3 = csvread('toggle_switch_arb_2_15.vdat', 1, 0); %

hnd = figure;
h_ma = subplot(1,2,1);
plot(ssa([1:1:4 5:2:9 12:10:end end],1), ssa([1:1:4 5:2:9 12:10:end end],2), 'k.-')
hold all
plot(rre(:,1), rre(:,2), 'b')
hold all
plot(dec1(:,1), dec1(:,2), 'g')
hold all
plot(dec2(:,1), dec2(:,2), 'r')
hold all
plot(dec3(:,1), dec3(:,2))
L = { 'SIM','DRE','1-5', '2-10', '2-15'};
[hh,icons,plots,txt] = legend(L, 'Location', 'northeast', 'Orientation','horizontal');%
legend('boxoff')
% p1 = icons(1).Position;
% icons(1).Position = [0.3 p1(2) 0];
% icions(2).XData = [0.05 0.2];

xlabel('Time')
ylabel('M_A/M_B')

h_pa = subplot(1,2,2);
plot(ssa(1:8:end,1), ssa(1:8:end,3), 'k:')
hold all
plot(rre(:,1), rre(:,3), 'b')
hold all
plot(dec1(:,1), dec1(:,3), 'g')
hold all
plot(dec2(:,1), dec2(:,3), 'r')
hold all
plot(dec3(:,1), dec3(:,3))
% legend(L, 'Location', 'northeast', 'Orientation','horizontal')
xlabel('Time')
ylabel('P_A/P_B')

% h_sa = subplot(3,1,3);
h2 = figure;
plot(ssa(:,1), ssa(:,4), 'k:')
hold all
plot(rre(:,1), rre(:,4), 'b')
hold all
plot(dec1(:,1), dec1(:,4), 'g')
hold all
plot(dec2(:,1), dec2(:,4), 'r')
hold all
plot(dec3(:,1), dec3(:,4))
legend(L, 'Location', 'northwest')
% legend(L, 'Location', 'northeast', 'Orientation','horizontal');%
% legend('boxoff')
xlabel('Time')
ylabel('S_A/S_B')

for handle = [hnd,h2]
    applytofig(handle, 'Color', 'rgb','Resolution', 300, ...
        'FontMode', 'fixed', 'FontSize', 9, 'LineMode', 'fixed', ...
        'LineWidth', 1, 'Width', 18, 'Height', 7);
end
